Data Detection for Massive MIMO Systems with 1-Bit Quantized Dithered Linear Precoding

The power consumption of the analog-to-digital converters (ADCs) and digital-to-analog converters (DACs) in fully digital massive multiple-input multiple-output (MIMO) systems motivates the adoption of low-resolution architectures. In particular, 1-bit DACs reduce the power consumption and hardware complexity at the transmitter, but introduce severe transmit-side quantization distortion. In this paper, we investigate data detection for a point-to-point massive MIMO system with 1-bit DACs at the transmitter, where the linearly precoded signal is dithered prior to quantization, and either full-resolution or 1-bit ADCs at the receiver. Assuming that the dither vector applied at the transmitter is known at the receiver, we first develop softestimation-based data detection methods with symbol-independent dither removal for both full-resolution and 1-bit ADCs. We then introduce a new symbol-dependent linearization of the transmitted signal at the output of the 1-bit DACs and use it to derive maximum-likelihood (ML)-based data detection methods that directly recover the data symbol vector from the received signal. For full-resolution ADCs, this leads to an ML-based method with and without dither removal. For 1-bit ADCs, we develop an approximate ML-based method that exploits the derived statistics of the received signal without dither removal. We also propose low-complexity variants of the ML-based methods to mitigate the exponential complexity growth with the number of streams. Numerical results in terms of symbol error rate highlight the critical role of the dither power and demonstrate that the proposed ML-based methods (along with their low-complexity variants) achieve significant gains over a baseline based on binary ML detection via a homotopy algorithm.

==> anc/SER_3D.dat <==
-10.000000 -10.000000 0.192127
-10.000000 -9.000000 0.191242
-10.000000 -8.000000 0.191169
-10.000000 -7.000000 0.192370
-10.000000 -6.000000 0.192842
-10.000000 -5.000000 0.193844
-10.000000 -4.000000 0.194202
-10.000000 -3.000000 0.196288
-10.000000 -2.000000 0.195743
-10.000000 -1.000000 0.198162
-10.000000 0.000000 0.198927
-10.000000 1.000000 0.201770
-10.000000 2.000000 0.202807
-10.000000 3.000000 0.205722
-10.000000 4.000000 0.210165
-10.000000 5.000000 0.213184
-10.000000 6.000000 0.219438
-10.000000 7.000000 0.227236
-10.000000 8.000000 0.234660
-10.000000 9.000000 0.246268
-10.000000 10.000000 0.260257
-10.000000 11.000000 0.277775
-10.000000 12.000000 0.298367
-10.000000 13.000000 0.322853
-10.000000 14.000000 0.353100
-10.000000 15.000000 0.385007
-10.000000 16.000000 0.419677
-10.000000 17.000000 0.459488
-10.000000 18.000000 0.501107
-10.000000 19.000000 0.541011
-10.000000 20.000000 0.580459
-10.000000 21.000000 0.619814
-10.000000 22.000000 0.655716
-10.000000 23.000000 0.689422
-10.000000 24.000000 0.718811
-10.000000 25.000000 0.746412
-10.000000 26.000000 0.770817
-10.000000 27.000000 0.791904
-10.000000 28.000000 0.810549
-10.000000 29.000000 0.826694
-10.000000 30.000000 0.840760
-8.000000 -10.000000 0.106601
-8.000000 -9.000000 0.107136
-8.000000 -8.000000 0.107770
-8.000000 -7.000000 0.107504
-8.000000 -6.000000 0.108514
-8.000000 -5.000000 0.109375
-8.000000 -4.000000 0.109521
-8.000000 -3.000000 0.109595
-8.000000 -2.000000 0.111483
-8.000000 -1.000000 0.110790
-8.000000 0.000000 0.112400
-8.000000 1.000000 0.114128
-8.000000 2.000000 0.115647
-8.000000 3.000000 0.117383
-8.000000 4.000000 0.120285
-8.000000 5.000000 0.123210
-8.000000 6.000000 0.126965
-8.000000 7.000000 0.132814
-8.000000 8.000000 0.140379
-8.000000 9.000000 0.150662
-8.000000 10.000000 0.162717
-8.000000 11.000000 0.178900
-8.000000 12.000000 0.198454
-8.000000 13.000000 0.222053
-8.000000 14.000000 0.249867
-8.000000 15.000000 0.282690
-8.000000 16.000000 0.320193
-8.000000 17.000000 0.360793
-8.000000 18.000000 0.405090
-8.000000 19.000000 0.451389
-8.000000 20.000000 0.497475
-8.000000 21.000000 0.543314
-8.000000 22.000000 0.587037
-8.000000 23.000000 0.627306
-8.000000 24.000000 0.663677
-8.000000 25.000000 0.697991
-8.000000 26.000000 0.729172
-8.000000 27.000000 0.754914
-8.000000 28.000000 0.779206
-8.000000 29.000000 0.799226
-8.000000 30.000000 0.817263
-6.000000 -10.000000 0.054447
-6.000000 -9.000000 0.054706
-6.000000 -8.000000 0.055004
-6.000000 -7.000000 0.055272
-6.000000 -6.000000 0.055825
-6.000000 -5.000000 0.055417
-6.000000 -4.000000 0.055846
-6.000000 -3.000000 0.056342
-6.000000 -2.000000 0.056599
-6.000000 -1.000000 0.057473
-6.000000 0.000000 0.057125
-6.000000 1.000000 0.058202
-6.000000 2.000000 0.057957
-6.000000 3.000000 0.058948
-6.000000 4.000000 0.059680
-6.000000 5.000000 0.061310
-6.000000 6.000000 0.064259
-6.000000 7.000000 0.068283
-6.000000 8.000000 0.072995
-6.000000 9.000000 0.080653
-6.000000 10.000000 0.090235
-6.000000 11.000000 0.102956
-6.000000 12.000000 0.118423
-6.000000 13.000000 0.139378
-6.000000 14.000000 0.165695
-6.000000 15.000000 0.194369
-6.000000 16.000000 0.229994
-6.000000 17.000000 0.271200
-6.000000 18.000000 0.315057
-6.000000 19.000000 0.363768
-6.000000 20.000000 0.415478
-6.000000 21.000000 0.464121
-6.000000 22.000000 0.515241
-6.000000 23.000000 0.562121
-6.000000 24.000000 0.605502
-6.000000 25.000000 0.646014
-6.000000 26.000000 0.682686
-6.000000 27.000000 0.715240
-6.000000 28.000000 0.745306
-6.000000 29.000000 0.769237
-6.000000 30.000000 0.792169
-4.000000 -10.000000 0.030537
-4.000000 -9.000000 0.030590
-4.000000 -8.000000 0.030615
-4.000000 -7.000000 0.030673
-4.000000 -6.000000 0.030737
-4.000000 -5.000000 0.030541
-4.000000 -4.000000 0.030362
-4.000000 -3.000000 0.030059
-4.000000 -2.000000 0.030010
-4.000000 -1.000000 0.029205
-4.000000 0.000000 0.028880
-4.000000 1.000000 0.028779
-4.000000 2.000000 0.027956
-4.000000 3.000000 0.028199
-4.000000 4.000000 0.027957
-4.000000 5.000000 0.028409
-4.000000 6.000000 0.028999
-4.000000 7.000000 0.031016
-4.000000 8.000000 0.034431
-4.000000 9.000000 0.038447
-4.000000 10.000000 0.045127
-4.000000 11.000000 0.054428
-4.000000 12.000000 0.066332
-4.000000 13.000000 0.081569
-4.000000 14.000000 0.101799
-4.000000 15.000000 0.126765
-4.000000 16.000000 0.157732
-4.000000 17.000000 0.195932
-4.000000 18.000000 0.238428
-4.000000 19.000000 0.286460
-4.000000 20.000000 0.338989
-4.000000 21.000000 0.392325
-4.000000 22.000000 0.446564
-4.000000 23.000000 0.498420
-4.000000 24.000000 0.547956
-4.000000 25.000000 0.595040
-4.000000 26.000000 0.638132
-4.000000 27.000000 0.675489
-4.000000 28.000000 0.709946
-4.000000 29.000000 0.739932
-4.000000 30.000000 0.765669
-2.000000 -10.000000 0.022036
-2.000000 -9.000000 0.022006
-2.000000 -8.000000 0.021670
-2.000000 -7.000000 0.021551
-2.000000 -6.000000 0.021275
-2.000000 -5.000000 0.020711
-2.000000 -4.000000 0.020616
-2.000000 -3.000000 0.020175
-2.000000 -2.000000 0.019474
-2.000000 -1.000000 0.018514
-2.000000 0.000000 0.017570
-2.000000 1.000000 0.016928
-2.000000 2.000000 0.015710
-2.000000 3.000000 0.014558
-2.000000 4.000000 0.013906
-2.000000 5.000000 0.013180
-2.000000 6.000000 0.013136
-2.000000 7.000000 0.013705
-2.000000 8.000000 0.015398
-2.000000 9.000000 0.017844
-2.000000 10.000000 0.021657
-2.000000 11.000000 0.027565
-2.000000 12.000000 0.035237
-2.000000 13.000000 0.047133
-2.000000 14.000000 0.062122
-2.000000 15.000000 0.082233
-2.000000 16.000000 0.108005
-2.000000 17.000000 0.140699
-2.000000 18.000000 0.180695
-2.000000 19.000000 0.225526
-2.000000 20.000000 0.277426
-2.000000 21.000000 0.330648
-2.000000 22.000000 0.386857
-2.000000 23.000000 0.442168
-2.000000 24.000000 0.497642
-2.000000 25.000000 0.549181
-2.000000 26.000000 0.595156
-2.000000 27.000000 0.639114
-2.000000 28.000000 0.677763
-2.000000 29.000000 0.712548
-2.000000 30.000000 0.742337
0.000000 -10.000000 0.019185
0.000000 -9.000000 0.019083
0.000000 -8.000000 0.018819
0.000000 -7.000000 0.018814
0.000000 -6.000000 0.018344
0.000000 -5.000000 0.017832
0.000000 -4.000000 0.017469
0.000000 -3.000000 0.016615
0.000000 -2.000000 0.015754
0.000000 -1.000000 0.014821
0.000000 0.000000 0.013875
0.000000 1.000000 0.012222
0.000000 2.000000 0.011022
0.000000 3.000000 0.009525
0.000000 4.000000 0.008359
0.000000 5.000000 0.007402
0.000000 6.000000 0.006512
0.000000 7.000000 0.006707
0.000000 8.000000 0.007210
0.000000 9.000000 0.008491
0.000000 10.000000 0.010884
0.000000 11.000000 0.014428
0.000000 12.000000 0.019616
0.000000 13.000000 0.027757
0.000000 14.000000 0.039175
0.000000 15.000000 0.054686
0.000000 16.000000 0.075988
0.000000 17.000000 0.104286
0.000000 18.000000 0.139189
0.000000 19.000000 0.182096
0.000000 20.000000 0.230898
0.000000 21.000000 0.284222
0.000000 22.000000 0.341122
0.000000 23.000000 0.397309
0.000000 24.000000 0.455404
0.000000 25.000000 0.510940
0.000000 26.000000 0.561827
0.000000 27.000000 0.609575
0.000000 28.000000 0.651902
0.000000 29.000000 0.689467
0.000000 30.000000 0.724643
2.000000 -10.000000 0.018312
2.000000 -9.000000 0.018154
2.000000 -8.000000 0.018067
2.000000 -7.000000 0.017525
2.000000 -6.000000 0.017153
2.000000 -5.000000 0.016774
2.000000 -4.000000 0.016146
2.000000 -3.000000 0.015547
2.000000 -2.000000 0.014726
2.000000 -1.000000 0.013627
2.000000 0.000000 0.012175
2.000000 1.000000 0.010699
2.000000 2.000000 0.009362
2.000000 3.000000 0.007626
2.000000 4.000000 0.006211
2.000000 5.000000 0.005060
2.000000 6.000000 0.004154
2.000000 7.000000 0.003733
2.000000 8.000000 0.003842
2.000000 9.000000 0.004479
2.000000 10.000000 0.005852
2.000000 11.000000 0.008065
2.000000 12.000000 0.011989
2.000000 13.000000 0.017646
2.000000 14.000000 0.026426
2.000000 15.000000 0.039267
2.000000 16.000000 0.056700
2.000000 17.000000 0.081186
2.000000 18.000000 0.112343
2.000000 19.000000 0.151852
2.000000 20.000000 0.196973
2.000000 21.000000 0.249862
2.000000 22.000000 0.306915
2.000000 23.000000 0.364483
2.000000 24.000000 0.424056
2.000000 25.000000 0.482023
2.000000 26.000000 0.535836
2.000000 27.000000 0.586652
2.000000 28.000000 0.632078
2.000000 29.000000 0.673626
2.000000 30.000000 0.711137
4.000000 -10.000000 0.017749
4.000000 -9.000000 0.017685
4.000000 -8.000000 0.017527
4.000000 -7.000000 0.017116
4.000000 -6.000000 0.016798
4.000000 -5.000000 0.016323
4.000000 -4.000000 0.015806
4.000000 -3.000000 0.015052
4.000000 -2.000000 0.013944
4.000000 -1.000000 0.012930
4.000000 0.000000 0.011635
4.000000 1.000000 0.009999
4.000000 2.000000 0.008491
4.000000 3.000000 0.006720
4.000000 4.000000 0.005337
4.000000 5.000000 0.003948
4.000000 6.000000 0.002965
4.000000 7.000000 0.002509
4.000000 8.000000 0.002422
4.000000 9.000000 0.002727
4.000000 10.000000 0.003591
4.000000 11.000000 0.005344
4.000000 12.000000 0.008132
4.000000 13.000000 0.012437
4.000000 14.000000 0.019296
4.000000 15.000000 0.029819
4.000000 16.000000 0.045083
4.000000 17.000000 0.066367
4.000000 18.000000 0.095340
4.000000 19.000000 0.132475
4.000000 20.000000 0.175657
4.000000 21.000000 0.226800
4.000000 22.000000 0.281928
4.000000 23.000000 0.342116
4.000000 24.000000 0.401060
4.000000 25.000000 0.461854
4.000000 26.000000 0.517854
4.000000 27.000000 0.570722
4.000000 28.000000 0.620089
4.000000 29.000000 0.664809
4.000000 30.000000 0.703172
6.000000 -10.000000 0.017501
6.000000 -9.000000 0.017332
6.000000 -8.000000 0.017104
6.000000 -7.000000 0.016906
6.000000 -6.000000 0.016501
6.000000 -5.000000 0.016007
6.000000 -4.000000 0.015535
6.000000 -3.000000 0.014615
6.000000 -2.000000 0.013889
6.000000 -1.000000 0.012653
6.000000 0.000000 0.011257
6.000000 1.000000 0.009580
6.000000 2.000000 0.007799
6.000000 3.000000 0.006204
6.000000 4.000000 0.004656
6.000000 5.000000 0.003478
6.000000 6.000000 0.002522
6.000000 7.000000 0.001998
6.000000 8.000000 0.001753
6.000000 9.000000 0.001970
6.000000 10.000000 0.002511
6.000000 11.000000 0.003815
6.000000 12.000000 0.006068
6.000000 13.000000 0.009463
6.000000 14.000000 0.015349
6.000000 15.000000 0.024814
6.000000 16.000000 0.038416
6.000000 17.000000 0.058114
6.000000 18.000000 0.084615
6.000000 19.000000 0.119016
6.000000 20.000000 0.161660
6.000000 21.000000 0.211830
6.000000 22.000000 0.267358
6.000000 23.000000 0.326138
6.000000 24.000000 0.386391
6.000000 25.000000 0.447316
6.000000 26.000000 0.505383
6.000000 27.000000 0.560714
6.000000 28.000000 0.611719
6.000000 29.000000 0.657590
6.000000 30.000000 0.699438
8.000000 -10.000000 0.017419
8.000000 -9.000000 0.017188
8.000000 -8.000000 0.016941
8.000000 -7.000000 0.016790
8.000000 -6.000000 0.016312
8.000000 -5.000000 0.015838
8.000000 -4.000000 0.015137
8.000000 -3.000000 0.014619
8.000000 -2.000000 0.013557
8.000000 -1.000000 0.012407
8.000000 0.000000 0.011035
8.000000 1.000000 0.009301
8.000000 2.000000 0.007720
8.000000 3.000000 0.005862
8.000000 4.000000 0.004426
8.000000 5.000000 0.003095
8.000000 6.000000 0.002147
8.000000 7.000000 0.001685
8.000000 8.000000 0.001447
8.000000 9.000000 0.001589
8.000000 10.000000 0.001989
8.000000 11.000000 0.003041
8.000000 12.000000 0.004890
8.000000 13.000000 0.008211
8.000000 14.000000 0.013311
8.000000 15.000000 0.021567
8.000000 16.000000 0.034363
8.000000 17.000000 0.052512
8.000000 18.000000 0.077807
8.000000 19.000000 0.111004
8.000000 20.000000 0.152495
8.000000 21.000000 0.201717
8.000000 22.000000 0.256328
8.000000 23.000000 0.316236
8.000000 24.000000 0.377360
8.000000 25.000000 0.438331
8.000000 26.000000 0.497867
8.000000 27.000000 0.554933
8.000000 28.000000 0.608053
8.000000 29.000000 0.655314
8.000000 30.000000 0.698500
10.000000 -10.000000 0.017244
10.000000 -9.000000 0.017120
10.000000 -8.000000 0.016917
10.000000 -7.000000 0.016664
10.000000 -6.000000 0.016223
10.000000 -5.000000 0.015711
10.000000 -4.000000 0.015141
10.000000 -3.000000 0.014538
10.000000 -2.000000 0.013533
10.000000 -1.000000 0.012259
10.000000 0.000000 0.010931
10.000000 1.000000 0.009169
10.000000 2.000000 0.007549
10.000000 3.000000 0.005632
10.000000 4.000000 0.004169
10.000000 5.000000 0.002906
10.000000 6.000000 0.002040
10.000000 7.000000 0.001472
10.000000 8.000000 0.001268
10.000000 9.000000 0.001332
10.000000 10.000000 0.001823
10.000000 11.000000 0.002731
10.000000 12.000000 0.004399
10.000000 13.000000 0.007295
10.000000 14.000000 0.012199
10.000000 15.000000 0.019933
10.000000 16.000000 0.031737
10.000000 17.000000 0.049541
10.000000 18.000000 0.074252
10.000000 19.000000 0.105990
10.000000 20.000000 0.146884
10.000000 21.000000 0.195469
10.000000 22.000000 0.249664
10.000000 23.000000 0.308723
10.000000 24.000000 0.371641
10.000000 25.000000 0.433652
10.000000 26.000000 0.493153
10.000000 27.000000 0.551810
10.000000 28.000000 0.605515
10.000000 29.000000 0.653788
10.000000 30.000000 0.699320
12.000000 -10.000000 0.017098
12.000000 -9.000000 0.016999
12.000000 -8.000000 0.016700
12.000000 -7.000000 0.016490
12.000000 -6.000000 0.016231
12.000000 -5.000000 0.015737
12.000000 -4.000000 0.015144
12.000000 -3.000000 0.014341
12.000000 -2.000000 0.013369
12.000000 -1.000000 0.012049
12.000000 0.000000 0.010869
12.000000 1.000000 0.009040
12.000000 2.000000 0.007240
12.000000 3.000000 0.005596
12.000000 4.000000 0.003964
12.000000 5.000000 0.002767
12.000000 6.000000 0.001986
12.000000 7.000000 0.001414
12.000000 8.000000 0.001143
12.000000 9.000000 0.001215
12.000000 10.000000 0.001706
12.000000 11.000000 0.002472
12.000000 12.000000 0.003951
12.000000 13.000000 0.006662
12.000000 14.000000 0.011069
12.000000 15.000000 0.018520
12.000000 16.000000 0.029979
12.000000 17.000000 0.047260
12.000000 18.000000 0.070958
12.000000 19.000000 0.103658
12.000000 20.000000 0.143256
12.000000 21.000000 0.190628
12.000000 22.000000 0.246121
12.000000 23.000000 0.304590
12.000000 24.000000 0.367410
12.000000 25.000000 0.430547
12.000000 26.000000 0.491848
12.000000 27.000000 0.551274
12.000000 28.000000 0.604244
12.000000 29.000000 0.653393
12.000000 30.000000 0.699991
14.000000 -10.000000 0.017005
14.000000 -9.000000 0.016780
14.000000 -8.000000 0.016663
14.000000 -7.000000 0.016480
14.000000 -6.000000 0.016083
14.000000 -5.000000 0.015722
14.000000 -4.000000 0.014952
14.000000 -3.000000 0.014358
14.000000 -2.000000 0.013309
14.000000 -1.000000 0.012102
14.000000 0.000000 0.010537
14.000000 1.000000 0.008925
14.000000 2.000000 0.007148
14.000000 3.000000 0.005304
14.000000 4.000000 0.003896
14.000000 5.000000 0.002622
14.000000 6.000000 0.001843
14.000000 7.000000 0.001314
14.000000 8.000000 0.001107
14.000000 9.000000 0.001243
14.000000 10.000000 0.001457
14.000000 11.000000 0.002225
14.000000 12.000000 0.003791
14.000000 13.000000 0.006252
14.000000 14.000000 0.010754
14.000000 15.000000 0.018038
14.000000 16.000000 0.029500
14.000000 17.000000 0.046078
14.000000 18.000000 0.069984
14.000000 19.000000 0.101615
14.000000 20.000000 0.141616
14.000000 21.000000 0.188583
14.000000 22.000000 0.243352
14.000000 23.000000 0.303109
14.000000 24.000000 0.365422
14.000000 25.000000 0.427265
14.000000 26.000000 0.491380
14.000000 27.000000 0.549628
14.000000 28.000000 0.604763
14.000000 29.000000 0.654451
14.000000 30.000000 0.700294
16.000000 -10.000000 0.016970
16.000000 -9.000000 0.016758
16.000000 -8.000000 0.016609
16.000000 -7.000000 0.016351
16.000000 -6.000000 0.016028
16.000000 -5.000000 0.015584
16.000000 -4.000000 0.014989
16.000000 -3.000000 0.014240
16.000000 -2.000000 0.013246
16.000000 -1.000000 0.011996
16.000000 0.000000 0.010380
16.000000 1.000000 0.008848
16.000000 2.000000 0.007002
16.000000 3.000000 0.005310
16.000000 4.000000 0.003874
16.000000 5.000000 0.002649
16.000000 6.000000 0.001852
16.000000 7.000000 0.001295
16.000000 8.000000 0.001094
16.000000 9.000000 0.001100
16.000000 10.000000 0.001427
16.000000 11.000000 0.002228
16.000000 12.000000 0.003730
16.000000 13.000000 0.006064
16.000000 14.000000 0.010600
16.000000 15.000000 0.017327
16.000000 16.000000 0.028638
16.000000 17.000000 0.045049
16.000000 18.000000 0.069172
16.000000 19.000000 0.100207
16.000000 20.000000 0.139557
16.000000 21.000000 0.186586
16.000000 22.000000 0.241605
16.000000 23.000000 0.301830
16.000000 24.000000 0.364526
16.000000 25.000000 0.428159
16.000000 26.000000 0.489048
16.000000 27.000000 0.550386
16.000000 28.000000 0.604031
16.000000 29.000000 0.656204
16.000000 30.000000 0.702240
18.000000 -10.000000 0.016935
18.000000 -9.000000 0.016807
18.000000 -8.000000 0.016601
18.000000 -7.000000 0.016395
18.000000 -6.000000 0.015951
18.000000 -5.000000 0.015448
18.000000 -4.000000 0.014926
18.000000 -3.000000 0.014049
18.000000 -2.000000 0.013049
18.000000 -1.000000 0.011842
18.000000 0.000000 0.010494
18.000000 1.000000 0.008869
18.000000 2.000000 0.007114
18.000000 3.000000 0.005117
18.000000 4.000000 0.003694
18.000000 5.000000 0.002667
18.000000 6.000000 0.001774
18.000000 7.000000 0.001227
18.000000 8.000000 0.001072
18.000000 9.000000 0.001162
18.000000 10.000000 0.001325
18.000000 11.000000 0.002175
18.000000 12.000000 0.003389
18.000000 13.000000 0.005937
18.000000 14.000000 0.010241
18.000000 15.000000 0.017151
18.000000 16.000000 0.028030
18.000000 17.000000 0.044921
18.000000 18.000000 0.068105
18.000000 19.000000 0.099067
18.000000 20.000000 0.139453
18.000000 21.000000 0.186365
18.000000 22.000000 0.241125
18.000000 23.000000 0.301900
18.000000 24.000000 0.363700
18.000000 25.000000 0.428264
18.000000 26.000000 0.490478
18.000000 27.000000 0.550099
18.000000 28.000000 0.605914
18.000000 29.000000 0.655963
18.000000 30.000000 0.703393
20.000000 -10.000000 0.016900
20.000000 -9.000000 0.016727
20.000000 -8.000000 0.016523
20.000000 -7.000000 0.016279
20.000000 -6.000000 0.015816
20.000000 -5.000000 0.015456
20.000000 -4.000000 0.014773
20.000000 -3.000000 0.014109
20.000000 -2.000000 0.013032
20.000000 -1.000000 0.011822
20.000000 0.000000 0.010299
20.000000 1.000000 0.008748
20.000000 2.000000 0.006901
20.000000 3.000000 0.005301
20.000000 4.000000 0.003741
20.000000 5.000000 0.002467
20.000000 6.000000 0.001691
20.000000 7.000000 0.001299
20.000000 8.000000 0.001078
20.000000 9.000000 0.001056
20.000000 10.000000 0.001364
20.000000 11.000000 0.002044
20.000000 12.000000 0.003556
20.000000 13.000000 0.005998
20.000000 14.000000 0.010244
20.000000 15.000000 0.017326
20.000000 16.000000 0.027825
20.000000 17.000000 0.043959
20.000000 18.000000 0.067398
20.000000 19.000000 0.098770
20.000000 20.000000 0.138204
20.000000 21.000000 0.186078
20.000000 22.000000 0.240126
20.000000 23.000000 0.300726
20.000000 24.000000 0.363801
20.000000 25.000000 0.427860
20.000000 26.000000 0.490169
20.000000 27.000000 0.550433
20.000000 28.000000 0.605499
20.000000 29.000000 0.657283
20.000000 30.000000 0.705340

